Universal Neural Machine Translation for Extremely Low Resource Languages

In this paper, we propose a new universal machine translation approach focusing on languages with a limited amount of parallel data. Our proposed approach utilizes a transfer-learning approach to share lexical and sentence level representations across multiple source languages into one target language. The lexical part is shared through a Universal Lexical Representation to support multilingual word-level sharing. The sentence-level sharing is represented by a model of experts from all source languages that share the source encoders with all other languages. This enables the low-resource language to utilize the lexical and sentence representations of the higher resource languages. Our approach is able to achieve 23 BLEU on Romanian-English WMT2016 using a tiny parallel corpus of 6k sentences, compared to the 18 BLEU of strong baseline system which uses multilingual training and back-translation. Furthermore, we show that the proposed approach can achieve almost 20 BLEU on the same dataset through fine-tuning a pre-trained multi-lingual system in a zero-shot setting.

==> images/work.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import numpy as np\n",
    "import pylab as plt\n",
    "from matplotlib.ticker import MultipleLocator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import re\n",
    "import tempfile\n",
    "import subprocess\n",
    "mtbleu = '/Users/jiataogu/Dropbox/UniNMT/UniNMT/src/dl4mt-tutorial/data/multi-bleu.perl'\n",
    "def bleu(t, r):\n",
    "    tf = tempfile.NamedTemporaryFile()\n",
    "    tf.write(t)\n",
    "    tf.flush()\n",
    "    rf = tempfile.NamedTemporaryFile()\n",
    "    rf.write(r)\n",
    "    rf.flush()\n",
    "    \n",
    "    with open(tf.name, \"r\") as read_pred:\n",
    "        bleu_cmd = [mtbleu]\n",
    "        bleu_cmd += [rf.name]\n",
    "        bleu_out = subprocess.check_output(\n",
    "                    bleu_cmd, stdin=read_pred, stderr=subprocess.STDOUT)\n",
    "        # print(bleu_out)\n",
    "        # import sys; sys.exit(123)\n",
    "        bleu_out = bleu_out.decode(\"utf-8\")\n",
    "        bleu_score = re.search(r\"BLEU = (.+?),\", bleu_out).group(1)\n",
    "        bleu_score = float(bleu_score)\n",
    "        return bleu_score\n",
    "\n",
    "def bleu2(t, r):\n",
    "    tf = tempfile.NamedTemporaryFile()\n",
    "    tf.write('\\n'.join(t))\n",
    "    tf.write(b\"\\n\")\n",
    "    tf.flush()\n",
    "    rf = tempfile.NamedTemporaryFile()\n",
    "    rf.write('\\n'.join(r))\n",
    "    rf.write(b\"\\n\")\n",
    "    rf.flush()\n",
    "    \n",
    "    with open(tf.name, \"r\") as read_pred:\n",
    "        bleu_cmd = [mtbleu]\n",
    "        bleu_cmd += [rf.name]\n",
    "        bleu_out = subprocess.check_output(\n",
    "                    bleu_cmd, stdin=read_pred, stderr=subprocess.STDOUT)\n",
    "        # print(bleu_out)\n",
    "        # import sys; sys.exit(123)\n",
    "        bleu_out = bleu_out.decode(\"utf-8\")\n",
    "        bleu_score = re.search(r\"BLEU = (.+?),\", bleu_out).group(1)\n",
    "        bleu_score = float(bleu_score)\n",
    "        return bleu_score"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "test_source = open('/Users/jiataogu/Work/K/MT-ComparEval/data/Ro.tst/source.txt').readlines()\n",
    "train_source = open('/Users/jiataogu/Dropbox/UniNMT/UniNMT/data/src.ro.tok.6000').readlines()\n",
    "test_reference = open('/Users/jiataogu/Work/K/MT-ComparEval/data/Ro.tst/reference.txt').readlines()\n",
    "bas = open('/Users/jiataogu/Work/K/MT-ComparEval/data/Ro.tst/bas.romance.6k/translation.txt').readlines()\n",
    "b60 = open('/Users/jiataogu/Work/K/MT-ComparEval/data/Ro.tst/bas.romance.60k/translation.txt').readlines()\n",
    "lex = open('/Users/jiataogu/Work/K/MT-ComparEval/data/Ro.tst/lex.romance.6k/translation.txt').readlines()\n",
    "let = open('/Users/jiataogu/Work/K/MT-ComparEval/data/Ro.tst/lex-ro-6k-bt/translation.txt').readlines()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "16369\n"
     ]
    }
   ],
   "source": [
    "train_voc = {}\n",
    "for l in train_source:\n",
    "    ws = l.strip().split()\n",
    "    for w in ws:\n",
    "        if w not in train_voc:\n",
    "            train_voc[w] = 1\n",
    "        else:\n",
    "            train_voc[w] += 1\n",
    "print(len(train_voc))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "55\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "55\n",
      "0\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYwAAAEKCAYAAAAB0GKPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10ea75d10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 3\n",
    "p = 1 # 0.05\n",
    "ms, bs, lx = [], [], []\n",
    "for id in range(len(test_source)):\n",
    "    # ms += [np.mean([train_voc.get(w, 0) < L for w in test_source[id].strip().split()])]\n",
    "    ms += [np.sum([train_voc.get(w, 0) < L for w in test_source[id].strip().split()])]\n",
    "ms = np.array(ms)\n",
    "\n",
    "print(ms.max())\n",
    "print(ms.min())\n",
    "bass = [[] for _ in range(17)]\n",
    "b60s = [[] for _ in range(17)]\n",
    "lexs = [[] for _ in range(17)]\n",
    "lets = [[] for _ in range(17)]\n",
    "refs = [[] for _ in range(17)]\n",
    "x = np.arange(17)\n",
    "for i in range(ms.shape[0]):\n",
    "    bi = int(np.floor(ms[i] / p))\n",
    "    if bi >= len(bass):\n",
    "        bi = len(bass)-1\n",
    "    bass[bi].append(bas[i])\n",
    "    b60s[bi].append(b60[i])\n",
    "    lexs[bi].append(lex[i])\n",
    "    lets[bi].append(let[i])\n",
    "    refs[bi].append(test_reference[i])\n",
    "\n",
    "A, B, C, D = [], [], [], []\n",
    "for b, b2, l, l2, r in zip(bass, b60s, lexs, lets, refs):\n",
    "    if len(b) > 0:\n",
    "        A.append(bleu2(b, r))\n",
    "        B.append(bleu2(l, r))\n",
    "        C.append(bleu2(b2, r))\n",
    "        D.append(bleu2(l2, r))\n",
    "A = np.array(A)\n",
    "B = np.array(B)\n",
    "C = np.array(C)\n",
    "D = np.array(D)\n",
    "plt.plot(x, A, 's-')\n",
    "plt.plot(x, B, 'd-')\n",
    "plt.plot(x, C, 'o-')\n",
    "plt.plot(x, D, '^-')\n",
    "plt.legend(['Mult-NMT-6k', 'Mult-NMT-6k + UnivTok', 'Mult-NMT-60k',\n",
    "           'Mult-NMT-6k + UnivTok + BT'])\n",
    "plt.xlabel('# of Missing tokens')\n",
    "plt.ylabel('BLEU scores')\n",
    "plt.savefig('missing.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[138, 15, 7089, 26, 4665, 1705, 33, 0, 9, 2684, 67, 1, 994, 0, 0, 1744, 2, 0, 8602, 1172, 4193, 0, 508, 83, 489, 5685]\n"
     ]
    }
   ],
   "source": [
    "test_sent = [train_voc.get(w, 0) for w in test_source[10].strip().split()]\n",
    "print(test_sent)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYsAAAEKCAYAAADjDHn2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1069bf050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vanilla = np.array([0, 1.2, 16.46, 28.21])\n",
    "multi   = np.array([0, 14.83, 22.08, 28.21])\n",
    "univtok = np.array([10.55, 20.01, 24.44, 28.21])\n",
    "\n",
    "y = np.row_stack((vanilla, multi-vanilla, univtok-multi))\n",
    "x = np.arange(4)\n",
    "\n",
    "majorLocator = MultipleLocator(6)\n",
    "minorLocator = MultipleLocator(2)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.yaxis.set_major_locator(majorLocator)\n",
    "ax.yaxis.set_minor_locator(minorLocator)\n",
    "\n",
    "ax.stackplot(x, y, colors=['indigo', 'blueviolet', 'orchid'])\n",
    "plt.xticks( arange(4), ('0', '6k', '60k', '600k'))\n",
    "plt.xlim([0, 3])\n",
    "plt.ylim([0, 30])\n",
    "ax.grid(which='major')\n",
    "ax.grid(which='minor', linestyle='--', axis='y')\n",
    "plt.xlabel('size of the parallel corpus')\n",
    "plt.ylabel('BLEU score')\n",
    "plt.legend([\"Vanilla\", \"Multi-NMT\", \"Multi-NMT+UnivTok\"], loc=\"upper left\")\n",
    "plt.savefig(\"size.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAooAAAH7CAYAAABL4r51AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQOn/AuBKoJ8b+ofpAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10ce491d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from string import ascii_letters\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"white\")\n",
    "\n",
    "# Generate a large random dataset\n",
    "rs = np.random.RandomState(33)\n",
    "data = rs.uniform(size=(7, 9))\n",
    "d = pd.DataFrame(data=data,\n",
    "                 columns=list(['CS', 'DE', 'EL', 'ES', 'FI', 'FR', 'IT', 'PT', 'RU']),\n",
    "                 index=list(['RO', 'RO', 'RO', 'RO', 'LV', 'LV', 'KO']))\n",
    "\n",
    "# Generate a mask for the upper triangle\n",
    "mask = np.zeros_like(d, dtype=np.bool)\n",
    "\n",
    "for k in [3, 4, 6, 7, 8]:\n",
    "    mask[0,k] = True\n",
    "for k in [3, 5, 6, 7, 8]:\n",
    "    mask[1,k] = True\n",
    "for k in [3, 4, 5, 7, 8]:\n",
    "    mask[2,k] = True\n",
    "for k in [0, 1, 2, 4, 8]:\n",
    "    mask[3,k] = True\n",
    "for k in [0, 1, 2, 4, 8]:\n",
    "    mask[4,k] = True    \n",
    "for k in [0, 1, 2, 4]:\n",
    "    mask[5,k] = True  \n",
    "for k in [0, 1, 2, 4, 8]:\n",
    "    mask[6,k] = True\n",
    "    \n",
    "    \n",
    "# Set up the matplotlib figure\n",
    "f, ax = plt.subplots(figsize=(11,9))\n",
    "\n",
    "# Generate a custom diverging colormap\n",
    "cmap = sns.diverging_palette(220, 10, as_cmap=True)\n",
    "\n",
    "# Draw the heatmap with the mask and correct aspect ratio\n",
    "axx = sns.heatmap(d, mask=mask, cmap=\"YlGnBu\", square=True, vmax=.2, center=0.5,\n",
    "            linewidths=1, cbar=None)\n",
    "for tick in axx.get_yticklabels():\n",
    "    tick.set_rotation(0)\n",
    "axx.xaxis.tick_top()\n",
    "axx.grid(True)\n",
    "plt.savefig(\"multi.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

